Inferring Fine-grained Control Flow Inside SGX Enclaves with Branch Shadowing

In this paper, we explore a new, yet critical, side-channel attack against Intel Software Guard Extension (SGX), called a branch shadowing attack, which can reveal fine-grained control flows (i.e., each branch) of an enclave program running on real SGX hardware. The root cause of this attack is that Intel SGX does not clear the branch history when switching from enclave mode to non-enclave mode, leaving the fine-grained traces to the outside world through a branch-prediction side channel. However, exploiting the channel is not so straightforward in practice because 1) measuring branch prediction/misprediction penalties based on timing is too inaccurate to distinguish fine-grained control-flow changes and 2) it requires sophisticated control over the enclave execution to force its execution to the interesting code blocks. To overcome these challenges, we developed two novel exploitation techniques: 1) Intel PT- and LBR-based history-inferring techniques and 2) APIC-based technique to control the execution of enclave programs in a fine-grained manner. As a result, we could demonstrate our attack by breaking recent security constructs, including ORAM schemes, Sanctum, SGX-Shield, and T-SGX. Not limiting our work to the attack itself, we thoroughly studied the feasibility of hardware-based solutions (e.g., branch history clearing) and also proposed a software-based countermeasure, called Zigzagger, to mitigate the branch shadowing attack in practice.

==> code/apic.c <==
/* linux-4.4.23/arch/x86/kernel/apic/apic.c */
...
// manipualte the delta of TSC-deadline mode
unsigned int lapic_next_deadline_delta = 0U;
EXPORT_SYMBOL_GPL(lapic_next_deadline_delta);

// specify the virtual core under attack
int lapic_target_cpu = -1;
EXPORT_SYMBOL_GPL(lapic_target_cpu);

// a hook to launch branch shadowing attack
void (*timer_interrupt_hook)(void*) = NULL;
EXPORT_SYMBOL_GPL(timer_interrupt_hook);
...
// update the next TSC deadline
static int lapic_next_deadline(unsigned long delta,
			       struct clock_event_device *evt) {
  u64 tsc;

  tsc = rdtsc();
  if (smp_processor_id() != lapic_target_cpu) {
    wrmsrl(MSR_IA32_TSC_DEADLINE,
	   tsc + (((u64) delta) * TSC_DIVISOR)); // original
  }
  else {
    wrmsrl(MSR_IA32_TSC_DEADLINE,
	   tsc + lapic_next_deadline_delta); // custom deadline
  }
  return 0;
}
...
// handle a timer interrupt
static void local_apic_timer_interrupt(void) {
  int cpu = smp_processor_id();
  struct clock_event_device *evt = &per_cpu(lapic_events, cpu);

  if (cpu == lapic_target_cpu && timer_interrupt_hook) {
    timer_interrupt_hook((void*)&cpu); // call attack code
  }
  ...
}


==> code/condi-shadow.c <==
* if (c != c) {
    nop; // never executed
    ...
  }
* else {
*   nop; // execution
*   ...
* }
* nop;
* ...


==> code/condi-target.c <==
if (a != 0) {
  ++b;
  ...
}
else {
  --b;
  ...
}
a = b;
...


==> code/k-function.c <==
/* svm.cpp */
double Kernel::k_function(const svm_node *x, const svm_node *y,
			  const svm_parameter& param) {
  switch(param.kernel_type) {
* case LINEAR:
*   return dot(x,y);
* case POLY:
*   return powi(param.gamma*dot(x,y)+param.coef0,param.degree);
* case RBF:
    double sum = 0;
    while (x->index != -1 && y->index != -1) {
*     if (x->index == y->index) {
*       double d = x->value - y->value;
*       sum += d*d; ++x; ++y;
*     }
*     else {
*       ...
*     }
      ...
*   } // infer the lengths of x and y
*   return exp(-param.gamma*sum);    
* case SIGMOID:
*   return tanh(param.gamma*dot(x,y)+param.coef0);
* case PRECOMPUTED:
*   return x[(int)(y->value)].value;
  default:
    return 0;
* } // infer the kernel type
}


==> code/lookup-builtin-method.c <==
/* http_protocol.c */
static int lookup_builtin_method(const char *method, apr_size_t len)
{
  ...
  switch (len) {
* case 3:
    switch (method[0]) {
*   case 'P': return (method[1] == 'U' && method[2] == 'T'
*     ? M_PUT : UNKNOWN_METHOD);
*   case 'G': return (method[1] == 'E' && method[2] == 'T'
*     ? M_GET : UNKNOWN_METHOD);
    default: return UNKNOWN_METHOD;
    }
  .. 
* case 5:
    switch (method[2]) {
*   case 'T': return (memcmp(method, "PATCH", 5) == 0
*     ? M_PATCH : UNKNOWN_METHOD);
*   case 'R': return (memcmp(method, "MERGE", 5) == 0
*     ? M_MERGE : UNKNOWN_METHOD);
    ...
    }
* ...
  default:
    return UNKNOWN_METHOD;
  }
}


==> code/mal-sgx-driver.c <==
/* isgx_ioctl.c */
...
static long isgx_ioctl_enclave_create(struct file *filep,
				      unsigned int cmd, unsigned long arg) {
  ...
  struct isgx_create_param *createp =
    (struct isgx_create_param *) arg;
  void *secs_la = createp->secs;
  struct isgx_secs *secs = NULL;
  // SGX Enclave Control Structure (SECS)
  long ret;
  ...
  secs = kzalloc(sizeof(*secs), GFP_KERNEL);
  ret = copy_from_user((void *)secs, secs_la, sizeof (*secs));
  ...
* secs->base = vm_mmap(file, MANIPULATED_BASE_ADDR, secs->size,
*		       PROT_READ | PROT_WRITE | PROT_EXEC,
*		       MAP_SHARED, 0);
  ...
}


==> code/mpi-montmul.c <==
/* bignum.c */
static int mpi_montmul(mbedtls_mpi *A, const mbedtls_mpi *B,
		       const mbedtls_mpi *N, mbedtls_mpi_uint mm,
		       const mbedtls_mpi *T) {
  size_t i, n, m;
  mbedtls_mpi_uint u0, u1, *d;

  d = T->p; n = N->n; m = (B->n < n) ? B->n : n;

  for (i = 0; i < n; i++) {
    u0 = A->p[i];
    u1 = (d[0] + u0 * B->p[0]) * mm;

    mpi_mul_hlp(m, B->p, d, u0);
    mpi_mul_hlp(n, N->p, d, u1);

    *d++ = u0; d[n+1] = 0;
  }
	  
* if (mbedtls_mpi_cmp_abs(A, N) >= 0) {
*   mpi_sub_hlp(n, N->p, A->p);
*   i = 1;
* }
* else { // dummy subtraction to prevent timing attacks
*   mpi_sub_hlp(n, N->p, T->p);
*   i = 0;
* }
  return 0;
}


==> code/strtol.c <==
 /* linux-sgx/sdk/tlibc/stdlib/strtol.c */
 long strtol(const char *nptr, char **endptr, int base) {
   const char *s;
   long acc, cutoff;
   int c, neg;
 
   s = nptr;
   do { c = (unsigned char) *s++; } while (isspace(c));
   
*  if (c == '-') {
*    neg = 1; c = *s++;
*  } else {
*    neg = 0;
*    if (c == '+') c = *s++;
*  } // infer the sign of an input number
 
*  for (acc = 0, any = 0;; c = (unsigned char) *s++) {
*    if(isdigit(c)) c -= '0';
*    else if (isalpha(c)) c -= isupper(c) ? 'A' - 10 : 'a' - 10;
*    //  infer hexademical
     else break;
     
     if (!neg) {
       acc *= base; acc += c;
     }
     ...
*  } // infer the length of an input number
   
   return acc;
 }


==> code/svm-predict-values.c <==
/* svm.cpp */
double svm_predict_values(const svm_model *model, const svm_node *x,
			  double *dec_values) {
  int i;
  if (model->param.svm_type == ONE_CLASS ||
      model->param.svm_type == EPSILON_SVR ||
      model->param.svm_type == NU_SVR) {
    double sum = -model->rho[0];
    for (i = 0; i < model->l; i++)
      sum += sv_coef[i] * Kernel::k_function(x, mdel->SV[i], model->param);
    *dec_values = sum;

    if (model->param.svm_type == ONE_CLASS)
      return (sum>0)?1:-1; // infer classification result
    else
      return sum;
  }
  else {
    for(i = 0; i < model->l; i++)
      kvalue[i] = Kernel::k_function(x, model->SV[i], model->param);
    ...
    for (i = 0; i < model->nr_class; i++) {
      for (int j=i+1; j < model->nr_class; j++) {
        double sum = 0;
	// update sum with coefficient and kvalues
	// ...
	if (sum > 0) ++vote[i];
	else ++vote[j];
      }
    }

    int vote_max_idx = 0;
    for (i = 1; i < model->nr_class; i++)
      if (vote[i] > vote[vote_max_idx]) vote_max_idx = i;

    return model->label[vote_max_idx]; // the result of voting
  }
}


==> code/uncondi-shadow.c <==
* goto next;
  nop; // never executed
  ...
* next:
* nop; // execution
* ...


==> code/uncondi-target.c <==
if (a != 0) {
  ++b;
  ...
}
else {
  --b;
  ...
}
a = b;
...


==> code/vfprintf.c <==
 /* linux-sgx/sdk/tlibc/stdio/vfprintf.c */
 int __vfprintf(FILE *fp, const char *fmt0, __va_list ap) {
   ...
   for (;;) {
     ch = *fmt++;
     switch (ch) {
     ...
*    case 'd': case 'i': ADDSARG(); break;
*    case 'p': ADDTYPE_CHECK(TP_VOID); break;
*    case 'X': case 'x': ADDUARG(); break;
     ...
     }
   } // infer input format string
   ...
   for (n = 1; n <= tablemax; n++) {
     switch (tyypetable[n]) {
*    case T_INT:
*      (*argtable)[n].intarg = va_arg(ap, int); break;
*    case T_DOUBLE:
*      (*argtable)[n].doublearg = va_arg(ap, double); break;
     ...
     }
   } // infer the types of input arguments
   ...
   return ret;
 }

